AdaOPC: A Self-Adaptive Mask Optimization Framework For Real Design Patterns

Optical proximity correction (OPC) is a widely-used resolution enhancement technique (RET) for printability optimization. Recently, rigorous numerical optimization and fast machine learning are the research focus of OPC in both academia and industry, each of which complements the other in terms of robustness or efficiency. We inspect the pattern distribution on a design layer and find that different sub-regions have different pattern complexity. Besides, we also find that many patterns repetitively appear in the design layout, and these patterns may possibly share optimized masks. We exploit these properties and propose a self-adaptive OPC framework to improve efficiency. Firstly we choose different OPC solvers adaptively for patterns of different complexity from an extensible solver pool to reach a speed/accuracy co-optimization. Apart from that, we prove the feasibility of reusing optimized masks for repeated patterns and hence, build a graph-based dynamic pattern library reusing stored masks to further speed up the OPC flow. Experimental results show that our framework achieves substantial improvement in both performance and efficiency.

==> figs/zwq.py <==
import numpy as np
import scipy.signal
import cv2
import time

def cross_image(im1, im2):
   # get rid of the color channels by performing a grayscale transform
   # the type cast into 'float' is to avoid overflows
   im1_gray = np.sum(im1.astype('float'), axis=2)
   im2_gray = np.sum(im2.astype('float'), axis=2)

   # get rid of the averages, otherwise the results are not good
   im1_gray -= np.mean(im1_gray)
   im2_gray -= np.mean(im2_gray)

   # calculate the correlation image; note the flipping of onw of the images
   return scipy.signal.fftconvolve(im1_gray, im2_gray[::-1,::-1], mode='same')

im_1 = cv2.imread("hnsw.png")
im_1 = cv2.resize(im_1, (512,512))
cv2.imwrite("onw.png", im_1[::-1,::-1,:])
# print(im_1.shape)
startTime = time.time()
for i in range(10):
	im_out = cross_image(im_1, im_1)
elapsedTime = time.time() - startTime
print('function [{}] finished in {} ms'.format(cross_image.__name__, int(elapsedTime * 1000/10)))
# # print(im_out.shape)
# print(np.max(im_out))
# print(np.min(im_out))
# print(np.unravel_index(np.argmax(im_out), im_out.shape))
# cv2.imwrite("out.png", im_out)

